Binding energy of the $T_{bb}$ tetraquark from lattice QCD with relativistic and nonrelativistic heavy-quark actions

We present a new determination of the $\bar b \bar b u d$ ($J^P=1^+$, $I=0$) tetraquark binding energy using lattice QCD with domain-wall light quarks and a nonperturbatively tuned three-parameter anisotropic-clover ``relativistic'' action for the $b$ quarks. We also perform a direct comparison with a reanalysis of data generated in prior work using a lattice-NRQCD action for the $b$ quarks and otherwise identical parameters. Using the new data with relativistic $b$ quarks from seven different ensembles with multiple lattice spacings and pion masses, we perform combined chiral and continuum extrapolations and obtain $(m_{T_{bb}}-m_B-m_{B^*})_{\rm RHQ}=(-76 \pm 23)$ MeV. For the NRQCD data from five ensembles, we perform chiral-only extrapolations and obtain $(m_{T_{bb}}-m_B-m_{B^*})_{\rm NRQCD}=(-74 \pm 17 \pm 10)$ MeV. The lower magnitude of the results obtained here, compared to the original analysis in Phys. Rev. D 100, 014503 (2019), is due to the use of the symmetric parts of the correlation matrices with local four-quark operators only.

==> anc/B_B_star_energies_NRQCD.dat <==
#ensemble   #aEB                     #aEBerror                #aEBstar                 #aEBstarerror 
C00078      4.633391266054114888e-01 5.709442399930557757e-03 4.851660922199054204e-01 7.687686215862775570e-03
C005        4.644014543659991112e-01 1.314420552376502566e-03 4.941300447927199913e-01 1.397204994104424627e-03
C01         4.736346457022274636e-01 1.579025303826416893e-03 5.058901305841116969e-01 1.905776838841481170e-03
F004        3.759709818313691776e-01 1.793552348341835318e-03 3.961688127189623154e-01 3.020407045997155863e-03
F006        3.766666527597954395e-01 1.023828351680542608e-03 3.985917390923120474e-01 1.318053816175122298e-03


==> anc/B_B_star_energies_RHQ.dat <==
#ensemble   #aEB                     #aEBerror                #aEBstar                 #aEBstarerror 
C00078      3.057578097523192540e+00 3.365449638637463617e-03 3.084231710725783060e+00 3.543460169911273432e-03
C005LV      2.972882376543652949e+00 1.290720827020832868e-03 3.001004578094544684e+00 1.509949464863309535e-03
C005        2.970990201196862746e+00 1.322767975754866312e-03 2.998569838453643666e+00 1.642596846835746348e-03
C01         2.980487727239137019e+00 1.514170007731215203e-03 3.009022408895224654e+00 2.387261635077626669e-03
F004        2.225205890893249272e+00 1.594787469940657206e-03 2.244781992844375296e+00 2.376011407515766279e-03
F006        2.226825601950727762e+00 1.015253301587001498e-03 2.246455300390591603e+00 1.336926415158229842e-03
F1M         1.954074319943677196e+00 1.352281874039771214e-03 1.972474306954477452e+00 1.566481693956339868e-03


==> anc/B_HFS_NRQCD.dat <==
#ensemble   HFS [MeV]                error [MeV]
C00078      3.774973703026727634e+01 4.859048286202514610e+00
C005        5.305958819361135426e+01 1.239411418818985089e+00
C01         5.756958941718691847e+01 1.264436315064041860e+00
F004        4.813749035440068269e+01 2.613280743644201376e+00
F006        5.224265440513857328e+01 1.467500471609260115e+00


==> anc/B_HFS_RHQ.dat <==
#ensemble   HFS [MeV]                error [MeV]
C00078      4.609742403387953402e+01 2.080584237415219917e+00
C005LV      5.019250532803086173e+01 1.071360142511464941e+00
C005        4.922413657590210079e+01 1.120735367911835034e+00
C01         5.092869981978598304e+01 1.101666523205141912e+00
F004        4.665572378011884069e+01 1.959766124666025400e+00
F006        4.678346029172750065e+01 1.173213592965330232e+00
F1M         4.982716482524694612e+01 1.383341570678008337e+00


==> anc/Tbb_binding_energy_NRQCD.dat <==
#ensemble  Energy [MeV]              error [MeV]
C00078     -8.377014509247240426e+01 2.207021263458397797e+01
C005       -6.020102897111108575e+01 6.711239408121476124e+00
C01        -3.851773831037996132e+01 6.539862627429558373e+00 
F004       -3.823324215654179170e+01 1.109035820229392577e+01
F006       -4.491268924970381704e+01 8.613933229459410867e+00


==> anc/Tbb_binding_energy_RHQ.dat <==
#ensemble  Energy [MeV]              error [MeV]
C00078     -1.422494410785932359e+02 2.794933497901616803e+01
C005LV     -7.925495555977464335e+01 1.311557696423417418e+01
C005       -5.718029212820179907e+01 9.358500820044211466e+00
C01        -4.009505825191026673e+01 7.805213385838264628e+00
F004       -5.103434069548256957e+01 1.259001149778896256e+01
F006       -4.895461216878602073e+01 1.307628453116893219e+01
F1M        -7.074927302109803406e+01 1.519937435145563143e+01


==> anc/Tbb_energy_NRQCD.dat <==
# ensemble aE0                      aE0error
C00078     9.000691707811003806e-01 8.266068510900904595e-03
C005       9.248016532537934875e-01 3.405067939340090423e-03
C01        9.579437933692728224e-01 3.065318712002581061e-03
F004       7.560976503987175690e-01 3.007061208085842069e-03
F006       7.564193412357592683e-01 2.912877161189597174e-03


==> anc/Tbb_energy_RHQ.dat <==
# ensemble aE0                      aE0error
C00078     6.059560594781112641e+00 8.081876851902616149e-03
C005LV     5.929481443903227067e+00 6.082073265859947245e-03
C005       5.937522672926951905e+00 3.945711799748127281e-03
C01        5.967045401569193608e+00 3.342077776431339516e-03
F004       4.448574574168756790e+00 4.216291903896381837e-03
F006       4.452740218344848344e+00 3.861329105986615901e-03
F1M        3.900422602887409163e+00 4.274839618833590170e-03

